Atlas: Few-shot Learning with Retrieval Augmented Language Models

Large language models have shown impressive few-shot results on a wide range of tasks. However, when knowledge is key for such results, as is the case for tasks such as question answering and fact checking, massive parameter counts to store knowledge seem to be needed. Retrieval augmented models are known to excel at knowledge intensive tasks without the need for as many parameters, but it is unclear whether they work in few-shot settings. In this work we present Atlas, a carefully designed and pre-trained retrieval augmented language model able to learn knowledge intensive tasks with very few training examples. We perform evaluations on a wide range of tasks, including MMLU, KILT and NaturalQuestions, and study the impact of the content of the document index, showing that it can easily be updated. Notably, Atlas reaches over 42% accuracy on Natural Questions using only 64 examples, outperforming a 540B parameters model by 3% despite having 50x fewer parameters.

==> figs/plot.py <==
import matplotlib as mpl
mpl.rcParams.update({'figure.titlesize': 'medium'})
mpl.rcParams.update({'axes.titlesize': 'medium'})
mpl.rcParams.update({'font.size': 8})
mpl.rcParams.update({'font.family': 'Times New Roman'})

mpl.rcParams.update({'axes.grid': True})
mpl.rcParams.update({'axes.axisbelow': True})

mpl.rcParams.update({'axes.edgecolor': 'black'})
mpl.rcParams.update({'axes.linewidth': 0.5})
mpl.rcParams.update({'axes.labelcolor': 'black'})

mpl.rcParams.update({'xtick.direction': 'in'})
mpl.rcParams.update({'ytick.direction': 'in'})

mpl.rcParams.update({'xtick.major.size': 2})
mpl.rcParams.update({'ytick.major.size': 2})
mpl.rcParams.update({'xtick.minor.size': 0})
mpl.rcParams.update({'ytick.minor.size': 0})

mpl.rcParams.update({'grid.color': '#dddddd'})
#mpl.rcParams.update({'grid.linestyle': '-'})
mpl.rcParams.update({'grid.linestyle': ''})

mpl.rcParams.update({'legend.numpoints': 1})
mpl.rcParams.update({'legend.fontsize': "medium"})
mpl.rcParams.update({'legend.frameon': True})

mpl.rcParams.update({'lines.markerfacecolor': 'black'})
mpl.rcParams.update({'lines.markeredgewidth': 1})
mpl.rcParams.update({'lines.markersize': 4})

mpl.rcParams.update({'mathtext.fontset': 'stix'})



import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker

#orange    = '#E24A33'
orange    = '#f79205'
purple    = '#7A68A6'
blue      = '#348ABD'
turquoise = '#188487'
red       = '#A60628'
pink      = '#CF4457'
green     = '#467821'
gray      = '#969696'


#########################################
#########################################

fig = plt.figure(figsize=(6, 4))
plt.subplots_adjust(hspace=0.4)
plt.subplots_adjust(wspace=0.3)

BYTES_TO_GB = 9.313225746154785*10**(-10)
BITS_TO_GB = 1.25*10**(-10)
NUM_EMBEDDINGS = 2986968*128.0
FULL_INDEX_SIZE =NUM_EMBEDDINGS*768*16*BITS_TO_GB
pq = [8,16,32,48,64,96,128,192,256,384]
xk = [code_size*NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
xk.append(FULL_INDEX_SIZE)
pk = [0.2182 ,0.2232 ,0.5199 ,0.6828 ,0.7005 ,0.7753 ,0.7983 ,0.8041 ,0.8033 ,0.8096, 0.8113]

plt.subplot(221)
plt.plot(xk, pk, "-o", color=blue, mec=blue, mfc='white', mew=1.5)
plt.xscale("log")
plt.xlabel("Memory (in GB)")
plt.ylabel("NQ Recall@50")
plt.ylim([0.15, 0.85])
#plt.savefig('logscale_recall_metric.pdf', bbox_inches='tight')

#########################################
#########################################

pq = [8,16,32,48,64,96,128,192,256,384]
xk = [code_size*NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
xk.append(FULL_INDEX_SIZE)
pk = [8.006, 10.914, 24.737, 30.970, 32.715, 36.787, 36.648, 36.759, 36.537, 36.870, 36.870]

plt.subplot(222)
plt.plot(xk, pk, "-o", color=orange, mec=orange, mfc='white', mew=1.5)
plt.xscale("log")
plt.xlabel("Memory (in GB)")
plt.ylabel("NQ Exact Match")
plt.ylim([5, 42])
#plt.savefig("logscale_exact_match.pdf", bbox_inches='tight')

#########################################
#########################################

#wiki data
WIKI_NUM_EMBEDDINGS = 1004336.0*32.0
WIKI_FULL_INDEX_SIZE =WIKI_NUM_EMBEDDINGS*768*16*BITS_TO_GB
pq = [8,16,32,48,64,96,128,192,256,384]
gb = 9.313225746154785*10**(-10)
xk = [code_size*WIKI_NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
xk.append(WIKI_FULL_INDEX_SIZE)
pk = [0.1792, 0.2670, 0.6271, 0.7199, 0.7468, 0.7880, 0.8204, 0.8407, 0.8423, 0.8470, 0.8462]

plt.subplot(223)
plt.plot(xk, pk, "-o", color=blue, mec=blue, mfc='white', mew=1.5)
xticks_vls = np.arange(5, 50, 500)
plt.xticks(xticks_vls)
plt.xscale("log")
plt.xlabel("Memory (in GB)")
plt.ylabel("NQ Recall@50")
plt.ylim([0.15, 0.9])
#plt.savefig('logscale_recall_metric-wiki.pdf', bbox_inches='tight')

#########################################
#########################################

#wiki data
pq = [8,16,32,48,64,96,128,192,256,384]
xk = [code_size*WIKI_NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
xk.append(WIKI_FULL_INDEX_SIZE)
pk = [8.227,15.319,30.859,36.205,37.31, 39.834,40.609, 40.970,40.554,41.053, 41.136]

plt.subplot(224)
plt.plot(xk, pk, "o-", color=orange, mec=orange, mfc='white', mew=1.5)
plt.xscale("log")
plt.xlabel("Memory (in GB)")
plt.ylabel("NQ Exact Match")
plt.ylim([6, 44])
#plt.savefig("logscale_exact_match-wiki.pdf", bbox_inches='tight')

plt.savefig("compression.pdf", bbox_inches='tight')

#########################################
#########################################

version=3

# labels:
labels = ['Hum.', 'Soc Sci.', 'STEM', 'Other', 'All']
legend_labels = ["CCNet", 'Wiki Text', "Wiki Infobox"]
ylabel = "% of Retrieved Passages"

# data:
ccnet = [88.64017003, 92.00519987, 79.07886017, 92.18507094, 88.14100555]
wiki_text = [10.79702444,  7.8921027,  20.5593108,   7.33744602, 11.459906]
wiki_infobox = [0.56280553, 0.10269743, 0.36182903, 0.47748304, 0.39908845]

# plot:
plt.figure(figsize=(9,2))
ax = plt.subplot(131)
plt.bar(labels, ccnet, color=blue)
plt.bar(labels, wiki_text, bottom=ccnet, color=orange)
plt.bar(labels, wiki_infobox, bottom=[a+b for a,b in zip(ccnet, wiki_text)], color=green)
plt.ylabel(ylabel)
plt.ylim(0, 100)

legend = ax.legend(legend_labels, loc='lower right', framealpha=1.0, edgecolor='#1a1a1a')
legend.get_frame().set_facecolor('white')
legend.get_frame().set_linewidth(0.5)

#plt.savefig(f'fractions_{version}.pdf', bbox_inches='tight')
    
#########################################
#########################################

# labels:
xlabel = "Top K Retrieved Documents"
ylabel = "% of Retrieved Passages"
    
# data:
hits_at = [
    15.18, 19.24, 21.51, 22.98,
    24.12, 24.93, 25.58, 26.08,
    26.65, 27.21, 27.63, 28.11,
    28.41, 28.71, 28.97, 29.20,
    29.37, 29.59, 29.75, 29.91,
    30.11, 30.30, 30.49, 30.69,
    30.88, 30.88, 30.88, 30.88,
    30.88,
]
plot_to = 25
x = [1,2,3,4,5] + [i for i in range(7, plot_to + 1,2)]
y = [hits_at[xp - 1] for xp in x]

# plot:
plt.subplot(132)
plt.plot(x, y, 'o-', color=blue, mec=blue, mfc='white', mew=1.5)
plt.xlabel(xlabel)
plt.ylabel(ylabel)
plt.xticks([1] + list(range(5, plot_to + 1, 5)))

#plt.savefig(f'hits_at_k_{version}.pdf', bbox_inches='tight')

#########################################
#########################################
# labels:
labels = [
    '$[0, 1)$', '$[1, 2) $', '$[2, 4) $', '$[4, 8)$',
    '$[8, 16)$', '$[16, \infty )$'
]
ylabel = "MMLU Accuracy (%)"
xlabel = "Answer frequency in retrieved docs (interval)"

# data:
bars = [51.92, 59.03, 59.96, 62.54, 71.32, 77.41]

# plot:
plt.subplot(133)
plt.bar(labels, bars, color=blue)
plt.xlabel(xlabel)
plt.ylabel(ylabel)

#plt.savefig(f'answer_intervals_fig_{version}.pdf', bbox_inches='tight')


plt.savefig('mmlu.pdf', bbox_inches='tight')

exit()


==> plot_file/make_plots.py <==
import matplotlib.pyplot as plt

# Formatting:
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Palatino"],
    'font.size':12
})
savedir = './clean_figs'
figsize=(4,3)
version = 2
colors = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf', 'k','b']
markersize=5

BYTES_TO_GB = 9.313225746154785*10**(-10)
BITS_TO_GB = 1.25*10**(-10)
NUM_EMBEDDINGS = 2986968*128.0
FULL_INDEX_SIZE =NUM_EMBEDDINGS*768*16*BITS_TO_GB
WIKI_NUM_EMBEDDINGS = 1004336.0*32.0
WIKI_FULL_INDEX_SIZE =WIKI_NUM_EMBEDDINGS*768*16*BITS_TO_GB  


def plot_answer_intervals():
    
    # labels:
    labels = [
        '$[0, 1)$',
        '$[1, 2) $',
        '$[2, 4) $',
        '$[4, 8)$',
        '$[8, 16)$', 
        '$[16, \infty )$'
    ]
    ylabel = "MMLU Accuracy (\%)"
    xlabel = "Answer Frequency in Retrieved Docs (Interval)"

    # data:
    bars =[
        51.92168985059248,
        59.034267912772584,
        59.96168582375479,
        62.54416961130742,
        71.32352941176471,
        77.41433021806854
    ]

    # plot:
    plt.figure(figsize=figsize)
    plt.bar(labels, bars, color=colors[0])
    plt.ylabel(ylabel)
    plt.xlabel(xlabel)
    plt.tight_layout()
    plt.savefig(f'{savedir}/answer_intervals_fig_{version}.pdf')
    plt.show()
    
def plot_hits_at_k():
    
    # labels:
    xlabel = "Top K Retrieved Documents"
    ylabel = "MMLU Answer Recall@K"
    
    # data:
    hits_at = [
        15.184103696317927,
        19.24364361512713,
        21.515561569688768,
        22.98981554020369,
        24.12221351755573,
        24.93412150131757,
        25.58934548821309,
        26.080763478384733,
        26.65764546684709,
        27.213161455736773,
        27.63335944733281,
        28.11053343778933,
        28.416779431664413,
        28.71590342568193,
        28.97941742041165,
        29.200199415996014,
        29.37112741257745,
        29.59190940816181,
        29.75571540488569,
        29.91952140160957,
        30.11181539776369,
        30.30410939391781,
        30.49640339007193,
        30.69581938608361,
        30.880991382380174,
        30.880991382380174,
        30.880991382380174,
        30.880991382380174,
        30.880991382380174
    ]    
    # plot:
    plot_to = 25
    plt.figure(figsize=figsize)
    x = [1,2,3,4,5] + [i for i in range(7, plot_to + 1,2)]
    y = [hits_at[xp - 1] for xp in x]
    plt.plot(x, y,
        '-o',
        color=colors[0], 
        markerfacecolor="white",
        ms=markersize,
        markeredgecolor=colors[0]
    )
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.xticks([1] + list(range(5, plot_to + 1, 5)))
    plt.tight_layout()
    plt.savefig(f'{savedir}/hits_at_k_{version}.pdf')
    plt.show()


def plot_histograms():
    
    # labels:
    labels = ['Hum.', 'Soc Sci.', 'STEM', 'Other', 'All']
    legend_labels = ["CCNet", 'Wiki Text', "Wiki Infobox"]
    ylabel = "\% of Retrieved Passages"
    
    # data:
    ccnet = [88.64017003, 92.00519987, 79.07886017, 92.18507094, 88.14100555]
    wiki_text = [10.79702444,  7.8921027,  20.5593108,   7.33744602, 11.459906]
    wiki_infobox = [0.56280553, 0.10269743, 0.36182903, 0.47748304, 0.39908845]
    
    # plot:
    plt.figure(figsize=figsize)
    plt.bar(labels, ccnet, color=colors[0])
    plt.bar(labels, wiki_text, bottom=ccnet, color=colors[1])
    plt.bar(labels, wiki_infobox, bottom=[a+b for a,b in zip(ccnet, wiki_text)], color=colors[2])
    plt.ylabel(ylabel)
    plt.legend(legend_labels, loc='lower right')
    plt.tight_layout()
    plt.savefig(f'{savedir}/fractions_{version}.pdf')
    plt.show()
    

def plot_cc_recall():

    # labels
    xlabel = "Memory (GB)"
    ylabel = "NQ Recall@50"
    
    # data:
    pq = [8,16,32,48,64,96,128,192,256,384]
    xk = [code_size*NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
    xk.append(FULL_INDEX_SIZE)
    pk = [0.21828254847645429,0.22326869806094182,0.5199445983379501,0.682825484764543,0.7005540166204987,0.7753462603878116,0.7983379501385042,0.8041551246537396,0.8033240997229917,0.8096952908587257,0.8113573407202216]
    
    # plot:
    plt.figure(figsize=figsize)
    plt.plot(xk, pk,
        '-o',
        markerfacecolor="white",
        ms=markersize,
        markeredgecolor=colors[0]
    )
    plt.xscale("log")
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.tight_layout()
    plt.savefig(f'{savedir}/logscale_recall_metric.pdf')
    plt.show()
    
    
def plot_wiki_recall():
    # labels
    xlabel = "Memory (GB)"
    ylabel = "NQ Recall@50"

    # data
    pq = [8,16,32,48,64,96,128,192,256,384]
    gb = 9.313225746154785*10**(-10)
    xk = [code_size*WIKI_NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
    xk.append(WIKI_FULL_INDEX_SIZE)
    pk = [0.17922437673130193,0.2670360110803324,0.627146814404432,0.7199445983379501,0.746814404432133,0.7880886426592798,0.8204986149584488,0.8407202216066482,0.842382271468144,0.8470914127423823,0.8462603878116344]
    
    # plot:
    plt.figure(figsize=figsize)
    plt.plot(xk, pk,
        '-o',
        markerfacecolor="white",
        ms=markersize,
        markeredgecolor=colors[0]
    )
    xticks_vls = range(5, 50, 500)
    plt.xticks(xticks_vls)
    plt.xscale("log")
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.tight_layout()
    plt.savefig(f'{savedir}/logscale_recall_metric-wiki.pdf')
    plt.show()
    
def plot_cc_em():
    # labels
    xlabel = "Memory (GB)"
    ylabel = "NQ Exact Match"
    
    # data
    pq = [8,16,32,48,64,96,128,192,256,384]
    xk = [code_size*NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
    xk.append(FULL_INDEX_SIZE)
    pk = [8.006, 10.914, 24.737, 30.970, 32.715, 36.787, 36.648, 36.759, 36.537, 36.870, 36.870]
   
    # plot:
    plt.figure(figsize=figsize)
    plt.plot(xk, pk,
        '-o',
        color=colors[1], 
        markerfacecolor="white",
        ms=markersize,
        markeredgecolor=colors[1]
    )
    plt.xscale("log")
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.tight_layout()
    plt.savefig(f"{savedir}/logscale_exact_match.pdf")
    plt.show()

def plot_wiki_em():
    # labels
    xlabel = "Memory (GB)"
    ylabel = "NQ Exact Match"

    # data
    pq = [8,16,32,48,64,96,128,192,256,384]
    xk = [code_size*WIKI_NUM_EMBEDDINGS*BYTES_TO_GB for code_size in pq]
    xk.append(WIKI_FULL_INDEX_SIZE)
    pk = [8.227,15.319,30.859,36.205,37.31, 39.834,40.609, 40.970,40.554,41.053, 41.136]

    # plot:
    plt.figure(figsize=figsize)
    plt.plot(xk, pk,
        '-o',
        color=colors[1], 
        markerfacecolor="white",
        ms=markersize,
        markeredgecolor=colors[1]
    )
    plt.xscale("log")
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.tight_layout()
    plt.savefig(f"{savedir}/logscale_exact_match-wiki.pdf")
    plt.show()
    
plot_answer_intervals()
plot_hits_at_k()
plot_histograms()
plot_wiki_recall()
plot_cc_recall()
plot_wiki_em()
plot_cc_em()
